TuniQ: Autotuning Compilation Passes for Quantum Workloads at Scale for Effectiveness and Efficiency

Quantum processors are being integrated into HPC ecosystems as co-processors, where compilation of quantum circuits into hardware-executable form determines both output fidelity and runtime. Current compilers use a fixed pass sequence and ignore the fact that optimal pass selection varies with circuit, hardware, and noise conditions. We present TuniQ, a reinforcement learning-based system that selects compilation passes at each pipeline stage, adapting to circuit, backend, and current noise profile. TuniQ introduces several novel design components like a dual-encoder for stage-aware representation, shaped rewards for cross-stage credit assignment, and dynamic action masking for valid compilation. Evaluated across diverse quantum workloads on multiple IBM Quantum Cloud processors, TuniQ improves fidelity and reduces compilation time over the state-of-the-art IBM Qiskit transpiler, generalizes across backends without retraining, and scales strongly to utility-scale circuits with growing advantage.

==> TuniQ.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 264,
   "id": "8a6b749d-ec73-41d4-8446-159d6df8795a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# from qiskit.utils import optionals\n",
    "# import pylatexenc  # Make sure it's imported first\n",
    "\n",
    "# # Force it\n",
    "# optionals.HAS_PYLATEXENC = True\n",
    "\n",
    "# # Then your drawing code\n",
    "# from qiskit import QuantumCircuit, transpile\n",
    "# from qiskit.transpiler import CouplingMap\n",
    "# import matplotlib.pyplot as plt\n",
    "# import matplotlib\n",
    "\n",
    "# FONT_SIZE = 15\n",
    "\n",
    "# matplotlib.rcParams.update({'font.size': FONT_SIZE, 'axes.titlesize': FONT_SIZE, 'axes.labelsize': FONT_SIZE})\n",
    "\n",
    "# coupling = CouplingMap([[0,1], [1,2], [2,3]])\n",
    "# basis = ['cx', 'id', 'rz', 'sx', 'x']\n",
    "\n",
    "# qc = QuantumCircuit(4)\n",
    "# qc.h(0)\n",
    "# qc.cx(0, 2)\n",
    "# qc.cx(1, 3)\n",
    "\n",
    "# good = transpile(qc, coupling_map=coupling, basis_gates=basis, optimization_level=3, seed_transpiler=100)\n",
    "# bad = transpile(qc, coupling_map=coupling, basis_gates=basis, optimization_level=0, initial_layout=[3,2,1,0], seed_transpiler=100)\n",
    "\n",
    "# style = {'fontsize': FONT_SIZE, 'subfontsize': FONT_SIZE - 2}\n",
    "\n",
    "# fig1, ax1 = plt.subplots(figsize=(2, 3.5))\n",
    "# qc.draw(output='mp', ax=ax1, style=style)\n",
    "# fig1.savefig('circuit_original.svg', bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "# fig2, ax2 = plt.subplots(figsize=(6, 3.5))\n",
    "# good.draw(output='mpl', ax=ax2, style=style)\n",
    "# fig2.savefig('circuit_good.svg', bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "# fig3, ax3 = plt.subplots(figsize=(21, 3.5))\n",
    "# bad.draw(output='mpl', ax=ax3, style=style)\n",
    "# fig3.savefig('circuit_bad.svg', bbox_inches='tight', pad_inches=0.2)\n",
    "\n",
    "# print(f\"Original: depth={qc.depth()}\")\n",
    "# print(f\"Good:     depth={good.depth()}, cx={good.count_ops().get('cx',0)}\")\n",
    "# print(f\"Bad:      depth={bad.depth()}, cx={bad.count_ops().get('cx',0)}\")\n",
    "# print(f\"Ratio:    {bad.depth()/good.depth():.1f}x depth\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 265,
   "id": "1322e34b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======================================================================\n",
      "TuniQ Init Stage — Exhaustive Pass Mask Evaluation\n",
      "======================================================================\n",
      "\n",
      "[1/5] Building sample circuit...\n",
      "  Original: depth=5, gates=6, ops={'cx': 3, 'h': 1, 's': 1, 'sdg': 1}\n",
      "\n",
      "[2/5] Applying Unroll3qOrMore (mandatory pre-step)...\n",
      "  After unroll_3q: depth=5, gates=6, ops={'cx': 3, 'h': 1, 's': 1, 'sdg': 1}\n",
      "\n",
      "[3/5] Exhaustive init search (128 masks)...\n",
      "Exhaustive init search: 128 masks over 7 passes\n",
      "Passes: ['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "----------------------------------------------------------------------\n",
      "  [  1/128] mask=0000000  OK       d=30      cx=9  passes=[]\n",
      "  [  2/128] mask=0000001  OK       d=30      cx=9  passes=['Split2QUnitaries']\n",
      "  [  3/128] mask=0000010  OK       d=30      cx=9  passes=['ConsolidateBlocks']\n",
      "  [  4/128] mask=0000011  OK       d=30      cx=9  passes=['ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [  5/128] mask=0000100  OK       d=30      cx=9  passes=['CommutativeCancellation']\n",
      "  [  6/128] mask=0000101  OK       d=30      cx=9  passes=['CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [  7/128] mask=0000110  OK       d=30      cx=9  passes=['CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [  8/128] mask=0000111  OK       d=30      cx=9  passes=['CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [  9/128] mask=0001000  OK       d=30      cx=9  passes=['InverseCancellation']\n",
      "  [ 10/128] mask=0001001  OK       d=30      cx=9  passes=['InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 11/128] mask=0001010  OK       d=30      cx=9  passes=['InverseCancellation', 'ConsolidateBlocks']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 12/128] mask=0001011  OK       d=30      cx=9  passes=['InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 13/128] mask=0001100  OK       d=30      cx=9  passes=['InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 14/128] mask=0001101  OK       d=30      cx=9  passes=['InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 15/128] mask=0001110  OK       d=30      cx=9  passes=['InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 16/128] mask=0001111  OK       d=30      cx=9  passes=['InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 17/128] mask=0010000  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent']\n",
      "  [ 18/128] mask=0010001  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'Split2QUnitaries']\n",
      "  [ 19/128] mask=0010010  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'ConsolidateBlocks']\n",
      "  [ 20/128] mask=0010011  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 21/128] mask=0010100  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [ 22/128] mask=0010101  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 23/128] mask=0010110  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 24/128] mask=0010111  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 25/128] mask=0011000  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 26/128] mask=0011001  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 27/128] mask=0011010  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [ 28/128] mask=0011011  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 29/128] mask=0011100  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 30/128] mask=0011101  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 31/128] mask=0011110  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 32/128] mask=0011111  OK       d=30      cx=9  passes=['RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 33/128] mask=0100000  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure']\n",
      "  [ 34/128] mask=0100001  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'Split2QUnitaries']\n",
      "  [ 35/128] mask=0100010  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'ConsolidateBlocks']\n",
      "  [ 36/128] mask=0100011  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 37/128] mask=0100100  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation']\n",
      "  [ 38/128] mask=0100101  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'Split2QUnitaries']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 39/128] mask=0100110  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 40/128] mask=0100111  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 41/128] mask=0101000  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation']\n",
      "  [ 42/128] mask=0101001  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 43/128] mask=0101010  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [ 44/128] mask=0101011  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 45/128] mask=0101100  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 46/128] mask=0101101  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 47/128] mask=0101110  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 48/128] mask=0101111  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 49/128] mask=0110000  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent']\n",
      "  [ 50/128] mask=0110001  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'Split2QUnitaries']\n",
      "  [ 51/128] mask=0110010  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'ConsolidateBlocks']\n",
      "  [ 52/128] mask=0110011  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'ConsolidateBlocks', 'Split2QUnitaries']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 53/128] mask=0110100  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [ 54/128] mask=0110101  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 55/128] mask=0110110  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 56/128] mask=0110111  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 57/128] mask=0111000  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation']\n",
      "  [ 58/128] mask=0111001  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 59/128] mask=0111010  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [ 60/128] mask=0111011  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 61/128] mask=0111100  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 62/128] mask=0111101  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 63/128] mask=0111110  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 64/128] mask=0111111  OK       d=30      cx=9  passes=['RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 65/128] mask=1000000  OK       d=30      cx=9  passes=['ElidePermutations']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 66/128] mask=1000001  OK       d=30      cx=9  passes=['ElidePermutations', 'Split2QUnitaries']\n",
      "  [ 67/128] mask=1000010  OK       d=30      cx=9  passes=['ElidePermutations', 'ConsolidateBlocks']\n",
      "  [ 68/128] mask=1000011  OK       d=30      cx=9  passes=['ElidePermutations', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 69/128] mask=1000100  OK       d=30      cx=9  passes=['ElidePermutations', 'CommutativeCancellation']\n",
      "  [ 70/128] mask=1000101  OK       d=30      cx=9  passes=['ElidePermutations', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 71/128] mask=1000110  OK       d=30      cx=9  passes=['ElidePermutations', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 72/128] mask=1000111  OK       d=30      cx=9  passes=['ElidePermutations', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 73/128] mask=1001000  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 74/128] mask=1001001  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 75/128] mask=1001010  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [ 76/128] mask=1001011  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 77/128] mask=1001100  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 78/128] mask=1001101  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 79/128] mask=1001110  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 80/128] mask=1001111  OK       d=30      cx=9  passes=['ElidePermutations', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 81/128] mask=1010000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent']\n",
      "  [ 82/128] mask=1010001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'Split2QUnitaries']\n",
      "  [ 83/128] mask=1010010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'ConsolidateBlocks']\n",
      "  [ 84/128] mask=1010011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 85/128] mask=1010100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [ 86/128] mask=1010101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 87/128] mask=1010110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [ 88/128] mask=1010111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 89/128] mask=1011000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation']\n",
      "  [ 90/128] mask=1011001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [ 91/128] mask=1011010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [ 92/128] mask=1011011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 93/128] mask=1011100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [ 94/128] mask=1011101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [ 95/128] mask=1011110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [ 96/128] mask=1011111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [ 97/128] mask=1100000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure']\n",
      "  [ 98/128] mask=1100001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'Split2QUnitaries']\n",
      "  [ 99/128] mask=1100010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'ConsolidateBlocks']\n",
      "  [100/128] mask=1100011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [101/128] mask=1100100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [102/128] mask=1100101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [103/128] mask=1100110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [104/128] mask=1100111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [105/128] mask=1101000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation']\n",
      "  [106/128] mask=1101001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [107/128] mask=1101010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [108/128] mask=1101011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [109/128] mask=1101100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [110/128] mask=1101101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [111/128] mask=1101110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [112/128] mask=1101111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [113/128] mask=1110000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent']\n",
      "  [114/128] mask=1110001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'Split2QUnitaries']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [115/128] mask=1110010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'ConsolidateBlocks']\n",
      "  [116/128] mask=1110011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [117/128] mask=1110100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [118/128] mask=1110101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [119/128] mask=1110110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks']\n",
      "  [120/128] mask=1110111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [121/128] mask=1111000  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation']\n",
      "  [122/128] mask=1111001  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'Split2QUnitaries']\n",
      "  [123/128] mask=1111010  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks']\n",
      "  [124/128] mask=1111011  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "  [125/128] mask=1111100  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation']\n",
      "  [126/128] mask=1111101  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'Split2QUnitaries']\n",
      "  [127/128] mask=1111110  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ERROR:stevedore.extension:Could not load 'ibm_backend': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_and_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_dynamic_circuits': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n",
      "ERROR:stevedore.extension:Could not load 'ibm_fractional': cannot import name 'calc_final_ops' from 'qiskit.transpiler.passes.utils.remove_final_measurements' (/home/abrar/miniconda3/envs/qtrans311/lib/python3.11/site-packages/qiskit/transpiler/passes/utils/remove_final_measurements.py)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  [128/128] mask=1111111  OK       d=30      cx=9  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'InverseCancellation', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "\n",
      "  ✅ BEST  mask=0001000  passes=['InverseCancellation']\n",
      "          depth=30  CX=9  gates=48\n",
      "\n",
      "  ❌ WORST mask=1110111  passes=['ElidePermutations', 'RemoveDiagonalGatesBeforeMeasure', 'RemoveIdentityEquivalent', 'CommutativeCancellation', 'ConsolidateBlocks', 'Split2QUnitaries']\n",
      "          depth=30  CX=9  gates=50\n",
      "\n",
      "  Depth ratio (worst/best): 1.00x\n",
      "  CX ratio   (worst/best): 1.00x\n",
      "\n",
      "[4/5] Generating SVG figures...\n",
      "  Saved: init_stage_output/circuit_original.svg\n",
      "  Saved: init_stage_output/after_stage_init_best.svg\n",
      "  Saved: init_stage_output/after_stage_init_worst.svg\n",
      "\n",
      "[5/5] Saving QASM and summary...\n",
      "  Saved: init_stage_output/best_init_circuit.qasm\n",
      "  Saved: init_stage_output/best_after_init_pre_l0.qasm\n",
      "  Saved: init_stage_output/init_stage_summary.json\n",
      "\n",
      "======================================================================\n",
      "DONE — Init Stage Evaluation Complete\n",
      "======================================================================\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Generate Init Stage Visualization for TuniQ Paper\n",
    "===================================================\n",
    "\n",
    "This script demonstrates the init stage of the RL compilation pipeline:\n",
    "\n",
    "1. Start with an original logical circuit\n",
    "2. Apply Unroll3qOrMore (mandatory pre-step)\n",
    "3. Exhaustively try all 2^7 combinations of toggleable init passes\n",
    "4. After each init mask → run Qiskit L0 transpile to evaluate quality\n",
    "5. Identify BEST and WORST init configurations\n",
    "6. Save: original_circuit.svg, after_stage_init_best.svg, after_stage_init_worst.svg\n",
    "7. Save best circuit as QASM for downstream stages\n",
    "\n",
    "Author: Abrar (TuniQ project)\n",
    "\"\"\"\n",
    "\n",
    "import itertools\n",
    "import time\n",
    "import json\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Tuple, Any, Optional\n",
    "\n",
    "from qiskit import QuantumCircuit, transpile\n",
    "from qiskit.transpiler import PassManager, CouplingMap\n",
    "from qiskit.transpiler.passes import (\n",
    "    # Unroll 3q+ passes\n",
    "    UnitarySynthesis,\n",
    "    HighLevelSynthesis,\n",
    "    BasisTranslator,\n",
    "    # Toggleable init passes\n",
    "    ElidePermutations,\n",
    "    RemoveDiagonalGatesBeforeMeasure,\n",
    "    RemoveIdentityEquivalent,\n",
    "    InverseCancellation,\n",
    "    CommutativeCancellation,\n",
    "    ConsolidateBlocks,\n",
    "    Split2QUnitaries,\n",
    ")\n",
    "from qiskit.circuit.equivalence_library import SessionEquivalenceLibrary as sel\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "matplotlib.use(\"Agg\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Configuration\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "OUTPUT_DIR = Path(\"./init_stage_output\")\n",
    "OUTPUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "FONT_SIZE = 30\n",
    "matplotlib.rcParams.update({\n",
    "    \"font.size\": FONT_SIZE,\n",
    "    \"axes.titlesize\": FONT_SIZE + 1,\n",
    "    \"axes.labelsize\": FONT_SIZE,\n",
    "    \"font.family\": \"serif\",\n",
    "})\n",
    "\n",
    "DRAW_STYLE = {\n",
    "    \"fontsize\": FONT_SIZE,\n",
    "    \"subfontsize\": FONT_SIZE - 2,\n",
    "    \"displaycolor\": {\n",
    "        \"cx\": (\"#6FA4FF\", \"#000000\"),\n",
    "        \"sx\": (\"#FF6B6B\", \"#000000\"),\n",
    "        \"rz\": (\"#51C4A9\", \"#000000\"),\n",
    "        \"x\":  (\"#FFB86C\", \"#000000\"),\n",
    "    },\n",
    "}\n",
    "\n",
    "# Backend configuration\n",
    "BASIS_GATES = [\"cx\", \"id\", \"rz\", \"sx\", \"x\"]\n",
    "# 7-qubit H-shaped coupling map (IBM Jakarta-like)\n",
    "COUPLING_LIST = [[0, 1], [1, 2], [1, 3]]\n",
    "COUPLING_MAP = CouplingMap(COUPLING_LIST)\n",
    "\n",
    "# The 7 toggleable init passes (order matters)\n",
    "INIT_PASSES_TOGGLEABLE = [\n",
    "    \"ElidePermutations\",\n",
    "    \"RemoveDiagonalGatesBeforeMeasure\",\n",
    "    \"RemoveIdentityEquivalent\",\n",
    "    \"InverseCancellation\",\n",
    "    \"CommutativeCancellation\",\n",
    "    \"ConsolidateBlocks\",\n",
    "    \"Split2QUnitaries\",\n",
    "]\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Build a sample circuit (rich enough to show differences)\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def build_sample_circuit() -> QuantumCircuit:\n",
    "    \"\"\"\n",
    "    3-qubit circuit with triangle CX connectivity.\n",
    "    On any tree coupling map, at most 2 of 3 pairs can be adjacent,\n",
    "    so routing MUST insert at least 1 SWAP.\n",
    "    Also has S/Sdg inverse pair for init pass demonstration.\n",
    "    \"\"\"\n",
    "    \n",
    "    # qc = QuantumCircuit(4)\n",
    "    # qc.h(0)\n",
    "    # qc.s(1)\n",
    "    # qc.sdg(1)   # S and Sdg cancel, but may not if init pass is disabled\n",
    "    # # S commutes through CX control\n",
    "    # # qc.sdg(1)      # best init: commute + cancel. worst init: stuck\n",
    "    # qc.cx(0, 1)\n",
    "    # qc.cx(0, 2)\n",
    "    # qc.cx(0, 3)\n",
    "    # qc.cx(1, 2)\n",
    "    # qc.cx(1, 3)\n",
    "    # qc.cx(2, 3)\n",
    "\n",
    "\n",
    "    qc = QuantumCircuit(4)\n",
    "    qc.h(0)\n",
    "    qc.s(2)\n",
    "    qc.sdg(2)       # cancellable pair for init-pass demo\n",
    "    qc.cx(0, 2)     # leaf-to-leaf → SWAP\n",
    "    qc.cx(0, 3)     # leaf-to-leaf → SWAP\n",
    "    qc.cx(2, 3)     # after swaps, may resolve\n",
    "    return qc\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Unroll 3q+ (mandatory pre-step before init toggles)\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def apply_unroll_3q(circuit: QuantumCircuit) -> QuantumCircuit:\n",
    "    \"\"\"\n",
    "    Apply the 3-pass unroll sequence for 3q+ gates (Qiskit L3 style).\n",
    "    \n",
    "    Passes:\n",
    "        1. UnitarySynthesis  (min_qubits=3)\n",
    "        2. HighLevelSynthesis (min_qubits=3)\n",
    "        3. BasisTranslator   (min_qubits=3)\n",
    "    \"\"\"\n",
    "    pm = PassManager([\n",
    "        UnitarySynthesis(\n",
    "            BASIS_GATES,\n",
    "            approximation_degree=None,\n",
    "            method=\"default\",\n",
    "            min_qubits=3,\n",
    "        ),\n",
    "        HighLevelSynthesis(\n",
    "            hls_config=None,\n",
    "            coupling_map=None,\n",
    "            target=None,\n",
    "            use_qubit_indices=False,\n",
    "            equivalence_library=sel,\n",
    "            basis_gates=BASIS_GATES,\n",
    "            min_qubits=3,\n",
    "        ),\n",
    "        BasisTranslator(\n",
    "            sel,\n",
    "            BASIS_GATES,\n",
    "            target=None,\n",
    "            min_qubits=3,\n",
    "        ),\n",
    "    ])\n",
    "    return pm.run(circuit)\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Build init PassManager from a binary mask\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def _build_init_pass(name: str):\n",
    "    \"\"\"Instantiate a single init pass by name.\"\"\"\n",
    "    from qiskit.circuit.library import (\n",
    "        CXGate, CZGate, HGate, SGate, SdgGate, TGate, TdgGate,\n",
    "        XGate, YGate, ZGate, SwapGate, RZGate, RXGate, RYGate,\n",
    "    )\n",
    "\n",
    "    # Self-inverse gates can be passed directly.\n",
    "    # Non-self-inverse gates must be (gate, inverse_gate) tuples.\n",
    "    _inverse_gate_list = [\n",
    "        # Self-inverse\n",
    "        CXGate(), HGate(), XGate(), YGate(), ZGate(),\n",
    "        SwapGate(), CZGate(),\n",
    "        # Inverse pairs\n",
    "        (SGate(), SdgGate()),\n",
    "        (TGate(), TdgGate()),\n",
    "        (RZGate(0), RZGate(0)),\n",
    "        (RXGate(0), RXGate(0)),\n",
    "        (RYGate(0), RYGate(0)),\n",
    "    ]\n",
    "\n",
    "    pass_map = {\n",
    "        \"ElidePermutations\":                  lambda: ElidePermutations(),\n",
    "        \"RemoveDiagonalGatesBeforeMeasure\":   lambda: RemoveDiagonalGatesBeforeMeasure(),\n",
    "        \"RemoveIdentityEquivalent\":           lambda: RemoveIdentityEquivalent(),\n",
    "        \"InverseCancellation\":                lambda: InverseCancellation(gates_to_cancel=_inverse_gate_list),\n",
    "        \"CommutativeCancellation\":            lambda: CommutativeCancellation(),\n",
    "        \"ConsolidateBlocks\":                  lambda: ConsolidateBlocks(),\n",
    "        \"Split2QUnitaries\":                   lambda: Split2QUnitaries(),\n",
    "    }\n",
    "    return pass_map[name]()\n",
    "\n",
    "\n",
    "def build_init_pm(mask: List[bool]) -> PassManager:\n",
    "    \"\"\"\n",
    "    Build a PassManager from a boolean mask over INIT_PASSES_TOGGLEABLE.\n",
    "    \n",
    "    Args:\n",
    "        mask: List of 7 booleans — True means include that pass.\n",
    "    \n",
    "    Returns:\n",
    "        A PassManager containing only the enabled passes (in order).\n",
    "    \"\"\"\n",
    "    assert len(mask) == len(INIT_PASSES_TOGGLEABLE), \\\n",
    "        f\"Mask length {len(mask)} != {len(INIT_PASSES_TOGGLEABLE)}\"\n",
    "\n",
    "    passes = []\n",
    "    for enabled, name in zip(mask, INIT_PASSES_TOGGLEABLE):\n",
    "        if enabled:\n",
    "            passes.append(_build_init_pass(name))\n",
    "\n",
    "    if not passes:\n",
    "        # Empty mask → no-op PassManager\n",
    "        return PassManager()\n",
    "    return PassManager(passes)\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Evaluate: apply init mask → then L0 transpile → get metrics\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def evaluate_init_mask(\n",
    "    base_circuit: QuantumCircuit,\n",
    "    mask: List[bool],\n",
    "    seed: int = 42,\n",
    ") -> Dict[str, Any]:\n",
    "    \"\"\"\n",
    "    Evaluate one init mask configuration:\n",
    "      1. Apply the init passes defined by `mask`\n",
    "      2. Transpile with Qiskit optimization_level=0 (to finish compilation)\n",
    "      3. Return quality metrics of the final compiled circuit\n",
    "\n",
    "    Args:\n",
    "        base_circuit: Circuit AFTER unroll_3q (but before init toggles).\n",
    "        mask: Boolean mask over the 7 toggleable passes.\n",
    "        seed: Transpiler seed for reproducibility.\n",
    "\n",
    "    Returns:\n",
    "        Dict with metrics and the final compiled circuit.\n",
    "    \"\"\"\n",
    "    enabled_names = [\n",
    "        name for name, on in zip(INIT_PASSES_TOGGLEABLE, mask) if on\n",
    "    ]\n",
    "\n",
    "    # Step 1: Apply init passes\n",
    "    init_pm = build_init_pm(mask)\n",
    "    t0 = time.time()\n",
    "    try:\n",
    "        after_init = init_pm.run(base_circuit.copy())\n",
    "    except Exception as e:\n",
    "        return {\n",
    "            \"mask\": mask,\n",
    "            \"enabled\": enabled_names,\n",
    "            \"error\": str(e),\n",
    "            \"depth\": float(\"inf\"),\n",
    "            \"cx_count\": float(\"inf\"),\n",
    "            \"gate_count\": float(\"inf\"),\n",
    "            \"init_time\": time.time() - t0,\n",
    "            \"total_time\": time.time() - t0,\n",
    "            \"circuit_after_init\": None,\n",
    "            \"circuit_final\": None,\n",
    "        }\n",
    "    init_time = time.time() - t0\n",
    "\n",
    "    # Step 2: Finish compilation with L0 transpile\n",
    "    t1 = time.time()\n",
    "    try:\n",
    "        final = transpile(\n",
    "            after_init,\n",
    "            coupling_map=COUPLING_MAP,\n",
    "            basis_gates=BASIS_GATES,\n",
    "            optimization_level=0,\n",
    "            seed_transpiler=seed,\n",
    "        )\n",
    "    except Exception as e:\n",
    "        return {\n",
    "            \"mask\": mask,\n",
    "            \"enabled\": enabled_names,\n",
    "            \"error\": str(e),\n",
    "            \"depth\": float(\"inf\"),\n",
    "            \"cx_count\": float(\"inf\"),\n",
    "            \"gate_count\": float(\"inf\"),\n",
    "            \"init_time\": init_time,\n",
    "            \"total_time\": time.time() - t0,\n",
    "            \"circuit_after_init\": after_init,\n",
    "            \"circuit_final\": None,\n",
    "        }\n",
    "    l0_time = time.time() - t1\n",
    "\n",
    "    # Step 3: Collect metrics\n",
    "    ops = final.count_ops()\n",
    "    cx_count = ops.get(\"cx\", 0)\n",
    "    depth = final.depth()\n",
    "    gate_count = final.size()\n",
    "\n",
    "    return {\n",
    "        \"mask\": mask,\n",
    "        \"enabled\": enabled_names,\n",
    "        \"error\": None,\n",
    "        \"depth\": depth,\n",
    "        \"cx_count\": cx_count,\n",
    "        \"gate_count\": gate_count,\n",
    "        \"init_time\": init_time,\n",
    "        \"l0_time\": l0_time,\n",
    "        \"total_time\": init_time + l0_time,\n",
    "        \"circuit_after_init\": after_init,\n",
    "        \"circuit_final\": final,\n",
    "    }\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Exhaustive search over all 2^7 = 128 masks\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def exhaustive_init_search(\n",
    "    base_circuit: QuantumCircuit,\n",
    "    seed: int = 42,\n",
    ") -> List[Dict[str, Any]]:\n",
    "    \"\"\"\n",
    "    Try every possible combination of the 7 toggleable init passes.\n",
    "\n",
    "    Returns:\n",
    "        List of 128 result dicts, sorted by (depth, cx_count, gate_count).\n",
    "    \"\"\"\n",
    "    n = len(INIT_PASSES_TOGGLEABLE)\n",
    "    all_masks = list(itertools.product([False, True], repeat=n))\n",
    "\n",
    "    print(f\"Exhaustive init search: {len(all_masks)} masks over {n} passes\")\n",
    "    print(f\"Passes: {INIT_PASSES_TOGGLEABLE}\")\n",
    "    print(\"-\" * 70)\n",
    "\n",
    "    results = []\n",
    "    for i, mask in enumerate(all_masks):\n",
    "        mask_list = list(mask)\n",
    "        res = evaluate_init_mask(base_circuit, mask_list, seed=seed)\n",
    "        results.append(res)\n",
    "\n",
    "        tag = \"\".join(str(int(b)) for b in mask_list)\n",
    "        status = \"ERR\" if res[\"error\"] else \"OK \"\n",
    "        depth_str = f\"d={res['depth']}\" if res['depth'] != float('inf') else \"d=ERR\"\n",
    "        cx_str = f\"cx={res['cx_count']}\" if res['cx_count'] != float('inf') else \"cx=ERR\"\n",
    "        print(f\"  [{i+1:3d}/128] mask={tag}  {status}  {depth_str:>8s}  {cx_str:>8s}  passes={res['enabled']}\")\n",
    "\n",
    "    # Sort: best = lowest depth, then fewest CX, then fewest gates\n",
    "    results.sort(key=lambda r: (r[\"depth\"], r[\"cx_count\"], r[\"gate_count\"]))\n",
    "\n",
    "    return results\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Drawing helpers\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def draw_circuit_svg(\n",
    "    circuit: QuantumCircuit,\n",
    "    filepath: Path,\n",
    "    figwidth: Optional[float] = None,\n",
    "    figheight: float = 4.0,\n",
    ") -> None:\n",
    "    \"\"\"\n",
    "    Draw a circuit and save as clean SVG — no titles, no annotations.\n",
    "    Auto-scales figure width based on circuit depth if not specified.\n",
    "    \"\"\"\n",
    "    depth = circuit.depth()\n",
    "    if figwidth is None:\n",
    "        figwidth = max(4.0, min(28.0, depth * 0.8 + 2.0))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(figwidth, figheight))\n",
    "    circuit.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "\n",
    "    fig.savefig(str(filepath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "    plt.close(fig)\n",
    "    print(f\"  Saved: {filepath}\")\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Summary report\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def save_summary(\n",
    "    results: List[Dict[str, Any]],\n",
    "    best: Dict[str, Any],\n",
    "    worst: Dict[str, Any],\n",
    "    filepath: Path,\n",
    ") -> None:\n",
    "    \"\"\"Save a JSON summary of the exhaustive search.\"\"\"\n",
    "    summary = {\n",
    "        \"total_masks_evaluated\": len(results),\n",
    "        \"passes\": INIT_PASSES_TOGGLEABLE,\n",
    "        \"best\": {\n",
    "            \"mask\": best[\"mask\"],\n",
    "            \"enabled_passes\": best[\"enabled\"],\n",
    "            \"depth\": best[\"depth\"],\n",
    "            \"cx_count\": best[\"cx_count\"],\n",
    "            \"gate_count\": best[\"gate_count\"],\n",
    "            \"init_time\": best[\"init_time\"],\n",
    "            \"total_time\": best[\"total_time\"],\n",
    "        },\n",
    "        \"worst\": {\n",
    "            \"mask\": worst[\"mask\"],\n",
    "            \"enabled_passes\": worst[\"enabled\"],\n",
    "            \"depth\": worst[\"depth\"],\n",
    "            \"cx_count\": worst[\"cx_count\"],\n",
    "            \"gate_count\": worst[\"gate_count\"],\n",
    "            \"init_time\": worst[\"init_time\"],\n",
    "            \"total_time\": worst[\"total_time\"],\n",
    "        },\n",
    "        \"depth_reduction\": f\"{worst['depth'] / best['depth']:.2f}x\" if best[\"depth\"] > 0 else \"N/A\",\n",
    "        \"cx_reduction\": f\"{worst['cx_count'] / best['cx_count']:.2f}x\" if best[\"cx_count\"] > 0 else \"N/A\",\n",
    "        \"all_results\": [\n",
    "            {\n",
    "                \"mask\": \"\".join(str(int(b)) for b in r[\"mask\"]),\n",
    "                \"enabled\": r[\"enabled\"],\n",
    "                \"depth\": r[\"depth\"],\n",
    "                \"cx_count\": r[\"cx_count\"],\n",
    "                \"gate_count\": r[\"gate_count\"],\n",
    "                \"error\": r[\"error\"],\n",
    "            }\n",
    "            for r in results\n",
    "            if r[\"error\"] is None\n",
    "        ],\n",
    "    }\n",
    "    filepath.write_text(json.dumps(summary, indent=2))\n",
    "    print(f\"  Saved: {filepath}\")\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Main\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Run\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"=\" * 70)\n",
    "print(\"TuniQ Init Stage — Exhaustive Pass Mask Evaluation\")\n",
    "print(\"=\" * 70)\n",
    "\n",
    "# 1. Build original circuit\n",
    "print(\"\\n[1/5] Building sample circuit...\")\n",
    "original = build_sample_circuit()\n",
    "print(f\"  Original: depth={original.depth()}, gates={original.size()}, \"\n",
    "      f\"ops={dict(original.count_ops())}\")\n",
    "\n",
    "# 2. Apply mandatory unroll_3q\n",
    "print(\"\\n[2/5] Applying Unroll3qOrMore (mandatory pre-step)...\")\n",
    "after_unroll = apply_unroll_3q(original)\n",
    "print(f\"  After unroll_3q: depth={after_unroll.depth()}, gates={after_unroll.size()}, \"\n",
    "      f\"ops={dict(after_unroll.count_ops())}\")\n",
    "\n",
    "# 3. Exhaustive search over all 2^7 init masks\n",
    "print(\"\\n[3/5] Exhaustive init search (128 masks)...\")\n",
    "results = exhaustive_init_search(after_unroll, seed=42)\n",
    "\n",
    "# Filter out errored results for ranking\n",
    "valid = [r for r in results if r[\"error\"] is None]\n",
    "assert valid, \"ERROR: All masks produced errors. Check pass compatibility.\"\n",
    "\n",
    "best = valid[0]   # Already sorted ascending by (depth, cx, gates)\n",
    "worst = valid[-1]\n",
    "\n",
    "print(f\"\\n  ✅ BEST  mask={''.join(str(int(b)) for b in best['mask'])}  \"\n",
    "      f\"passes={best['enabled']}\")\n",
    "print(f\"          depth={best['depth']}  CX={best['cx_count']}  \"\n",
    "      f\"gates={best['gate_count']}\")\n",
    "\n",
    "print(f\"\\n  ❌ WORST mask={''.join(str(int(b)) for b in worst['mask'])}  \"\n",
    "      f\"passes={worst['enabled']}\")\n",
    "print(f\"          depth={worst['depth']}  CX={worst['cx_count']}  \"\n",
    "      f\"gates={worst['gate_count']}\")\n",
    "\n",
    "if best[\"depth\"] > 0:\n",
    "    print(f\"\\n  Depth ratio (worst/best): {worst['depth']/best['depth']:.2f}x\")\n",
    "if best[\"cx_count\"] > 0:\n",
    "    print(f\"  CX ratio   (worst/best): {worst['cx_count']/best['cx_count']:.2f}x\")\n",
    "\n",
    "# 4. Generate SVG figures\n",
    "print(\"\\n[4/5] Generating SVG figures...\")\n",
    "\n",
    "draw_circuit_svg(\n",
    "    original,\n",
    "    filepath=OUTPUT_DIR / \"circuit_original.svg\",\n",
    "    figheight=4.5,\n",
    ")\n",
    "\n",
    "best_after_init = best[\"circuit_after_init\"]\n",
    "draw_circuit_svg(\n",
    "    best_after_init,\n",
    "    filepath=OUTPUT_DIR / \"after_stage_init_best.svg\",\n",
    "    figheight=4.5,\n",
    ")\n",
    "\n",
    "worst_after_init = worst[\"circuit_after_init\"]\n",
    "draw_circuit_svg(\n",
    "    worst_after_init,\n",
    "    filepath=OUTPUT_DIR / \"after_stage_init_worst.svg\",\n",
    "    figheight=4.5,\n",
    ")\n",
    "\n",
    "# 5. Save best circuit as QASM + summary\n",
    "print(\"\\n[5/5] Saving QASM and summary...\")\n",
    "\n",
    "qasm_path = OUTPUT_DIR / \"best_init_circuit.qasm\"\n",
    "try:\n",
    "    from qiskit.qasm3 import dumps as qasm3_dumps\n",
    "    qasm_str = qasm3_dumps(best[\"circuit_after_init\"])\n",
    "except Exception:\n",
    "    qasm_str = best[\"circuit_after_init\"].qasm()\n",
    "qasm_path.write_text(qasm_str)\n",
    "print(f\"  Saved: {qasm_path}\")\n",
    "\n",
    "qasm_pre_path = OUTPUT_DIR / \"best_after_init_pre_l0.qasm\"\n",
    "try:\n",
    "    from qiskit.qasm3 import dumps as qasm3_dumps\n",
    "    qasm_pre_str = qasm3_dumps(best[\"circuit_after_init\"])\n",
    "except Exception:\n",
    "    qasm_pre_str = best[\"circuit_after_init\"].qasm()\n",
    "qasm_pre_path.write_text(qasm_pre_str)\n",
    "print(f\"  Saved: {qasm_pre_path}\")\n",
    "\n",
    "save_summary(results, best, worst, OUTPUT_DIR / \"init_stage_summary.json\")\n",
    "\n",
    "print(\"\\n\" + \"=\" * 70)\n",
    "print(\"DONE — Init Stage Evaluation Complete\")\n",
    "print(\"=\" * 70)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "id": "d1b383d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input circuit: 4 qubits, depth=4, gates=4\n",
      "Target backend: 4 qubits, coupling=[[0, 1], [1, 2], [1, 3]]\n",
      "\n",
      "Applying TrivialLayout...\n",
      "  qubits=4, depth=4, gates=4, cx=3\n",
      "\n",
      "Applying SabreLayout_iter20...\n",
      "  qubits=4, depth=4, gates=4, cx=3\n",
      "\n",
      "Saving SVGs...\n",
      "  Saved: layout_stage_output/after_layout_TrivialLayout.svg\n",
      "  Saved: layout_stage_output/after_layout_SabreLayout_iter20.svg\n",
      "\n",
      "==================================================\n",
      "Layout Stage Summary\n",
      "==================================================\n",
      "  TrivialLayout              depth=4  CX=3  gates=4\n",
      "  SabreLayout_iter20         depth=4  CX=3  gates=4\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Layout Stage — TrivialLayout vs SabreLayout\n",
    "=============================================\n",
    "Uses `best[\"circuit_after_init\"]` from the init stage cell.\n",
    "Applies layout ONLY (no routing) and saves clean SVG figures.\n",
    "\"\"\"\n",
    "\n",
    "from qiskit.transpiler import PassManager\n",
    "from qiskit.transpiler.passes import (\n",
    "    TrivialLayout,\n",
    "    SabreLayout,\n",
    "    FullAncillaAllocation,\n",
    "    EnlargeWithAncilla,\n",
    "    ApplyLayout,\n",
    ")\n",
    "import matplotlib.pyplot as plt\n",
    "from pathlib import Path\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Config\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "LAYOUT_OUTPUT_DIR = Path(\"./layout_stage_output\")\n",
    "LAYOUT_OUTPUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "circuit_to_layout = best[\"circuit_after_init\"].copy()\n",
    "\n",
    "print(f\"Input circuit: {circuit_to_layout.num_qubits} qubits, \"\n",
    "      f\"depth={circuit_to_layout.depth()}, gates={circuit_to_layout.size()}\")\n",
    "print(f\"Target backend: {COUPLING_MAP.size()} qubits, coupling={COUPLING_LIST}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Layout-only PassManagers (no routing)\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "LAYOUT_CONFIGS = {\n",
    "    \"TrivialLayout\": PassManager([\n",
    "        TrivialLayout(COUPLING_MAP),\n",
    "        FullAncillaAllocation(COUPLING_MAP),\n",
    "        EnlargeWithAncilla(),\n",
    "        ApplyLayout(),\n",
    "    ]),\n",
    "    \"SabreLayout_iter20\": PassManager([\n",
    "        SabreLayout(\n",
    "            coupling_map=COUPLING_MAP,\n",
    "            skip_routing=True,\n",
    "            seed=42,\n",
    "            max_iterations=20,\n",
    "            swap_trials=20,\n",
    "        ),\n",
    "        FullAncillaAllocation(COUPLING_MAP),\n",
    "        EnlargeWithAncilla(),\n",
    "        ApplyLayout(),\n",
    "    ]),\n",
    "}\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Run both layouts\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "layout_results = {}\n",
    "\n",
    "for name, pm in LAYOUT_CONFIGS.items():\n",
    "    print(f\"\\nApplying {name}...\")\n",
    "    laid_out = pm.run(circuit_to_layout.copy())\n",
    "\n",
    "    ops = laid_out.count_ops()\n",
    "    layout_results[name] = {\n",
    "        \"circuit\": laid_out,\n",
    "        \"depth\": laid_out.depth(),\n",
    "        \"gate_count\": laid_out.size(),\n",
    "        \"cx_count\": ops.get(\"cx\", 0),\n",
    "        \"num_qubits\": laid_out.num_qubits,\n",
    "    }\n",
    "\n",
    "    print(f\"  qubits={laid_out.num_qubits}, depth={laid_out.depth()}, \"\n",
    "          f\"gates={laid_out.size()}, cx={ops.get('cx', 0)}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Save clean SVGs\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\nSaving SVGs...\")\n",
    "\n",
    "for name, res in layout_results.items():\n",
    "    circ = res[\"circuit\"]\n",
    "    depth = circ.depth()\n",
    "    figw = max(4.0, min(28.0, depth * 0.8 + 2.0))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(figw, 4.5))\n",
    "    circ.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE, with_layout=False)\n",
    "    \n",
    "    \n",
    "    fpath = LAYOUT_OUTPUT_DIR / f\"after_layout_{name}.svg\"\n",
    "    fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "    plt.close(fig)\n",
    "    print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Summary\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\n\" + \"=\" * 50)\n",
    "print(\"Layout Stage Summary\")\n",
    "print(\"=\" * 50)\n",
    "for name, res in layout_results.items():\n",
    "    print(f\"  {name:25s}  depth={res['depth']}  CX={res['cx_count']}  gates={res['gate_count']}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0d33fecf",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 267,
   "id": "7a168db9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input circuit: 4 qubits, depth=4, gates=4\n",
      "\n",
      "Applying SabreSwap_decay_t20...\n",
      "  depth=5, gates=5, cx=3, swap=1\n",
      "\n",
      "Applying BasicSwap...\n",
      "  depth=6, gates=6, cx=3, swap=2\n",
      "\n",
      "Saving SVGs...\n",
      "  Saved: routing_stage_output/after_routing_SabreSwap_decay_t20.svg\n",
      "  Saved: routing_stage_output/after_routing_BasicSwap.svg\n",
      "\n",
      "==================================================\n",
      "Routing Stage Summary\n",
      "==================================================\n",
      "  SabreSwap_decay_t20        depth=5  CX=3  SWAP=1  gates=5\n",
      "  BasicSwap                  depth=6  CX=3  SWAP=2  gates=6\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Routing Stage — SabreSwap vs BasicSwap\n",
    "=======================================\n",
    "Uses `layout_results[\"SabreLayout_iter20\"][\"circuit\"]` from the layout cell.\n",
    "Applies routing ONLY and saves clean SVG figures.\n",
    "\"\"\"\n",
    "\n",
    "from qiskit.transpiler import PassManager\n",
    "from qiskit.transpiler.passes import (\n",
    "    SabreSwap,\n",
    "    BasicSwap,\n",
    ")\n",
    "import matplotlib.pyplot as plt\n",
    "from pathlib import Path\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Config\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "ROUTING_OUTPUT_DIR = Path(\"./routing_stage_output\")\n",
    "ROUTING_OUTPUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "# Use the SabreLayout result (best layout) as input\n",
    "circuit_to_route = layout_results[\"SabreLayout_iter20\"][\"circuit\"].copy()\n",
    "\n",
    "print(f\"Input circuit: {circuit_to_route.num_qubits} qubits, \"\n",
    "      f\"depth={circuit_to_route.depth()}, gates={circuit_to_route.size()}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Routing-only PassManagers\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "ROUTING_CONFIGS = {\n",
    "    \"SabreSwap_decay_t20\": PassManager([\n",
    "        SabreSwap(\n",
    "            coupling_map=COUPLING_MAP,\n",
    "            heuristic=\"decay\",\n",
    "            seed=42,\n",
    "            trials=20,\n",
    "        ),\n",
    "    ]),\n",
    "    \"BasicSwap\": PassManager([\n",
    "        BasicSwap(\n",
    "            coupling_map=COUPLING_MAP,\n",
    "        ),\n",
    "    ]),\n",
    "}\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Run both routing methods\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "routing_results = {}\n",
    "\n",
    "for name, pm in ROUTING_CONFIGS.items():\n",
    "    print(f\"\\nApplying {name}...\")\n",
    "    routed = pm.run(circuit_to_route.copy())\n",
    "\n",
    "    ops = routed.count_ops()\n",
    "    routing_results[name] = {\n",
    "        \"circuit\": routed,\n",
    "        \"depth\": routed.depth(),\n",
    "        \"gate_count\": routed.size(),\n",
    "        \"cx_count\": ops.get(\"cx\", 0),\n",
    "        \"swap_count\": ops.get(\"swap\", 0),\n",
    "        \"num_qubits\": routed.num_qubits,\n",
    "    }\n",
    "\n",
    "    print(f\"  depth={routed.depth()}, gates={routed.size()}, \"\n",
    "          f\"cx={ops.get('cx', 0)}, swap={ops.get('swap', 0)}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Save clean SVGs\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\nSaving SVGs...\")\n",
    "\n",
    "for name, res in routing_results.items():\n",
    "    circ = res[\"circuit\"]\n",
    "    depth = circ.depth()\n",
    "    figw = max(4.0, min(28.0, depth * 0.8 + 2.0))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(figw, 4.5))\n",
    "    circ.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "\n",
    "    fpath = ROUTING_OUTPUT_DIR / f\"after_routing_{name}.svg\"\n",
    "    fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "    plt.close(fig)\n",
    "    print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Summary\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\n\" + \"=\" * 50)\n",
    "print(\"Routing Stage Summary\")\n",
    "print(\"=\" * 50)\n",
    "for name, res in routing_results.items():\n",
    "    print(f\"  {name:25s}  depth={res['depth']}  CX={res['cx_count']}  \"\n",
    "          f\"SWAP={res['swap_count']}  gates={res['gate_count']}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "id": "4cfc216b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Translating SabreSwap_decay_t20...\n",
      "  Before: qubits=4, depth=5, gates=5, ops={'cx': 3, 'h': 1, 'swap': 1}\n",
      "  After:  qubits=4, depth=9, gates=9, ops={'cx': 6, 'rz': 2, 'sx': 1}\n",
      "\n",
      "Translating BasicSwap...\n",
      "  Before: qubits=4, depth=6, gates=6, ops={'cx': 3, 'swap': 2, 'h': 1}\n",
      "  After:  qubits=4, depth=12, gates=12, ops={'cx': 9, 'rz': 2, 'sx': 1}\n",
      "\n",
      "Saving SVGs...\n",
      "  Saved: translation_stage_output/after_translation_SabreSwap_decay_t20.svg\n",
      "  Saved: translation_stage_output/after_translation_BasicSwap.svg\n",
      "\n",
      "==================================================\n",
      "Translation Stage Summary\n",
      "==================================================\n",
      "  SabreSwap_decay_t20        depth=9  CX=6  gates=9  ops={'cx': 6, 'rz': 2, 'sx': 1}\n",
      "  BasicSwap                  depth=12  CX=9  gates=12  ops={'cx': 9, 'rz': 2, 'sx': 1}\n",
      "  ✅ SabreSwap_decay_t20 — all gates in basis ['cx', 'id', 'rz', 'sx', 'x']\n",
      "  ✅ BasicSwap — all gates in basis ['cx', 'id', 'rz', 'sx', 'x']\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Translation Stage — BasisTranslator on Routed Circuits\n",
    "=======================================================\n",
    "Uses both routed circuits from the routing stage cell.\n",
    "Applies basis translation and saves clean SVG figures.\n",
    "\"\"\"\n",
    "\n",
    "from qiskit.transpiler import PassManager\n",
    "from qiskit.transpiler.passes import (\n",
    "    BasisTranslator,\n",
    "    UnitarySynthesis,\n",
    ")\n",
    "from qiskit.circuit.equivalence_library import SessionEquivalenceLibrary as sel\n",
    "import matplotlib.pyplot as plt\n",
    "from pathlib import Path\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Config\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "TRANSLATION_OUTPUT_DIR = Path(\"./translation_stage_output\")\n",
    "TRANSLATION_OUTPUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Translation PassManager\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "translation_pm = PassManager([\n",
    "    UnitarySynthesis(\n",
    "        BASIS_GATES,\n",
    "        approximation_degree=None,\n",
    "        method=\"default\",\n",
    "        min_qubits=0,\n",
    "    ),\n",
    "    BasisTranslator(\n",
    "        sel,\n",
    "        BASIS_GATES,\n",
    "        target=None,\n",
    "    ),\n",
    "])\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Run translation on both routed circuits\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "translation_results = {}\n",
    "\n",
    "for name, res in routing_results.items():\n",
    "    circuit_in = res[\"circuit\"].copy()\n",
    "    print(f\"\\nTranslating {name}...\")\n",
    "    print(f\"  Before: qubits={circuit_in.num_qubits}, depth={circuit_in.depth()}, \"\n",
    "          f\"gates={circuit_in.size()}, ops={dict(circuit_in.count_ops())}\")\n",
    "\n",
    "    translated = translation_pm.run(circuit_in)\n",
    "\n",
    "    ops = translated.count_ops()\n",
    "    translation_results[name] = {\n",
    "        \"circuit\": translated,\n",
    "        \"depth\": translated.depth(),\n",
    "        \"gate_count\": translated.size(),\n",
    "        \"cx_count\": ops.get(\"cx\", 0),\n",
    "        \"num_qubits\": translated.num_qubits,\n",
    "        \"ops\": dict(ops),\n",
    "    }\n",
    "\n",
    "    print(f\"  After:  qubits={translated.num_qubits}, depth={translated.depth()}, \"\n",
    "          f\"gates={translated.size()}, ops={dict(ops)}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Save clean SVGs\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\nSaving SVGs...\")\n",
    "\n",
    "for name, res in translation_results.items():\n",
    "    circ = res[\"circuit\"]\n",
    "    depth = circ.depth()\n",
    "    figw = max(4.0, min(28.0, depth * 0.8 + 2.0))\n",
    "\n",
    "    fig, ax = plt.subplots(figsize=(figw, 4.5))\n",
    "    circ.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "\n",
    "    fpath = TRANSLATION_OUTPUT_DIR / f\"after_translation_{name}.svg\"\n",
    "    fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "    plt.close(fig)\n",
    "    print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Summary\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\n\" + \"=\" * 50)\n",
    "print(\"Translation Stage Summary\")\n",
    "print(\"=\" * 50)\n",
    "for name, res in translation_results.items():\n",
    "    print(f\"  {name:25s}  depth={res['depth']}  CX={res['cx_count']}  \"\n",
    "          f\"gates={res['gate_count']}  ops={res['ops']}\")\n",
    "\n",
    "# Verify all gates are in basis\n",
    "for name, res in translation_results.items():\n",
    "    non_basis = set(res[\"ops\"].keys()) - set(BASIS_GATES) - {\"measure\", \"barrier\"}\n",
    "    if non_basis:\n",
    "        print(f\"  ⚠️  {name} has non-basis gates: {non_basis}\")\n",
    "    else:\n",
    "        print(f\"  ✅ {name} — all gates in basis {BASIS_GATES}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "id": "e35797ee",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input circuit: 4 qubits, depth=9, gates=9\n",
      "Ops: {'cx': 6, 'rz': 2, 'sx': 1}\n",
      "======================================================================\n",
      "TuniQ Optimization Stage — Exhaustive Pass Mask Evaluation\n",
      "======================================================================\n",
      "\n",
      "Exhaustive opt search: 16 masks over 4 pass options\n",
      "Pass options: ['ConsolidateBlocks+UnitarySynthesis', 'RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition', 'CommutativeCancellation']\n",
      "----------------------------------------------------------------------\n",
      "  [ 1/16] mask=0000  OK        g=9       d=9      cx=6  passes=[]\n",
      "  [ 2/16] mask=0001  OK        g=7       d=7      cx=4  passes=['CommutativeCancellation']\n",
      "  [ 3/16] mask=0010  OK        g=9       d=9      cx=6  passes=['Optimize1qGatesDecomposition']\n",
      "  [ 4/16] mask=0011  OK        g=7       d=7      cx=4  passes=['Optimize1qGatesDecomposition', 'CommutativeCancellation']\n",
      "  [ 5/16] mask=0100  OK        g=9       d=9      cx=6  passes=['RemoveIdentityEquivalent']\n",
      "  [ 6/16] mask=0101  OK        g=7       d=7      cx=4  passes=['RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [ 7/16] mask=0110  OK        g=9       d=9      cx=6  passes=['RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition']\n",
      "  [ 8/16] mask=0111  OK        g=7       d=7      cx=4  passes=['RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition', 'CommutativeCancellation']\n",
      "  [ 9/16] mask=1000  OK        g=9       d=9      cx=6  passes=['ConsolidateBlocks+UnitarySynthesis']\n",
      "  [10/16] mask=1001  OK        g=7       d=7      cx=4  passes=['ConsolidateBlocks+UnitarySynthesis', 'CommutativeCancellation']\n",
      "  [11/16] mask=1010  OK        g=9       d=9      cx=6  passes=['ConsolidateBlocks+UnitarySynthesis', 'Optimize1qGatesDecomposition']\n",
      "  [12/16] mask=1011  OK        g=7       d=7      cx=4  passes=['ConsolidateBlocks+UnitarySynthesis', 'Optimize1qGatesDecomposition', 'CommutativeCancellation']\n",
      "  [13/16] mask=1100  OK        g=9       d=9      cx=6  passes=['ConsolidateBlocks+UnitarySynthesis', 'RemoveIdentityEquivalent']\n",
      "  [14/16] mask=1101  OK        g=7       d=7      cx=4  passes=['ConsolidateBlocks+UnitarySynthesis', 'RemoveIdentityEquivalent', 'CommutativeCancellation']\n",
      "  [15/16] mask=1110  OK        g=9       d=9      cx=6  passes=['ConsolidateBlocks+UnitarySynthesis', 'RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition']\n",
      "  [16/16] mask=1111  OK        g=7       d=7      cx=4  passes=['ConsolidateBlocks+UnitarySynthesis', 'RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition', 'CommutativeCancellation']\n",
      "\n",
      "  ✅ BEST   mask=0001  passes=['CommutativeCancellation']\n",
      "           gates=7  depth=7  CX=4\n",
      "\n",
      "  🎲 RANDOM mask=0110  passes=['RemoveIdentityEquivalent', 'Optimize1qGatesDecomposition']\n",
      "           gates=9  depth=9  CX=6\n",
      "\n",
      "  Gate ratio  (random/best): 1.29x\n",
      "  Depth ratio (random/best): 1.29x\n",
      "\n",
      "Generating SVG figures...\n",
      "  Saved: opt_stage_output/before_opt_stage.svg\n",
      "  Saved: opt_stage_output/after_opt_best.svg\n",
      "  Saved: opt_stage_output/after_opt_random.svg\n",
      "  Saved: opt_stage_output/opt_stage_summary.json\n",
      "\n",
      "======================================================================\n",
      "Optimization Stage Summary\n",
      "======================================================================\n",
      "  Input:  gates=9  depth=9\n",
      "  Best:   gates=7  depth=7  CX=4  mask=0001\n",
      "  Random: gates=9  depth=9  CX=6  mask=0110\n",
      "  Best passes: ['CommutativeCancellation']\n",
      "======================================================================\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Optimization Stage — Exhaustive Post-Translation Pass Mask Evaluation\n",
    "======================================================================\n",
    "Uses the best translated circuit (SabreSwap from SabreLayout path).\n",
    "Exhaustively tries all 2^4 = 16 combinations of toggleable optimization passes.\n",
    "\n",
    "No L0 transpile needed — circuit is already fully compiled to basis gates.\n",
    "Ranking: gate_count first, then depth.\n",
    "\n",
    "The 4 toggleable optimization options:\n",
    "    0. ConsolidateBlocks + UnitarySynthesis  (paired as one toggle)\n",
    "    1. RemoveIdentityEquivalent\n",
    "    2. Optimize1qGatesDecomposition\n",
    "    3. CommutativeCancellation\n",
    "\n",
    "Author: Abrar (TuniQ project)\n",
    "\"\"\"\n",
    "\n",
    "import itertools\n",
    "import time\n",
    "import json\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Any, Optional\n",
    "\n",
    "from qiskit.transpiler import PassManager\n",
    "from qiskit.transpiler.passes import (\n",
    "    ConsolidateBlocks,\n",
    "    UnitarySynthesis,\n",
    "    RemoveIdentityEquivalent,\n",
    "    Optimize1qGatesDecomposition,\n",
    "    CommutativeCancellation,\n",
    ")\n",
    "from qiskit.circuit.equivalence_library import SessionEquivalenceLibrary as sel\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Config\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "OPT_OUTPUT_DIR = Path(\"./opt_stage_output\")\n",
    "OPT_OUTPUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "# The 4 toggleable optimization options (option 0 is a paired pass)\n",
    "OPT_PASSES_TOGGLEABLE = [\n",
    "    \"ConsolidateBlocks+UnitarySynthesis\",   # paired as one toggle\n",
    "    \"RemoveIdentityEquivalent\",\n",
    "    \"Optimize1qGatesDecomposition\",\n",
    "    \"CommutativeCancellation\",\n",
    "]\n",
    "\n",
    "# Use the best translated circuit: SabreSwap (from SabreLayout path)\n",
    "circuit_to_optimize = translation_results[\"SabreSwap_decay_t20\"][\"circuit\"].copy()\n",
    "\n",
    "print(f\"Input circuit: {circuit_to_optimize.num_qubits} qubits, \"\n",
    "      f\"depth={circuit_to_optimize.depth()}, gates={circuit_to_optimize.size()}\")\n",
    "print(f\"Ops: {dict(circuit_to_optimize.count_ops())}\")\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Build optimization PassManager from a binary mask\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def _build_opt_pass(name: str):\n",
    "    \"\"\"\n",
    "    Instantiate optimization pass(es) by name.\n",
    "    Returns a list of passes (most return 1, the paired option returns 2).\n",
    "    \"\"\"\n",
    "    pass_map = {\n",
    "        \"ConsolidateBlocks+UnitarySynthesis\": lambda: [\n",
    "            ConsolidateBlocks(),\n",
    "            UnitarySynthesis(\n",
    "                BASIS_GATES,\n",
    "                approximation_degree=None,\n",
    "                method=\"default\",\n",
    "                min_qubits=0,\n",
    "            ),\n",
    "        ],\n",
    "        \"RemoveIdentityEquivalent\":       lambda: [RemoveIdentityEquivalent()],\n",
    "        \"Optimize1qGatesDecomposition\":   lambda: [Optimize1qGatesDecomposition(basis=BASIS_GATES)],\n",
    "        \"CommutativeCancellation\":        lambda: [CommutativeCancellation()],\n",
    "    }\n",
    "    return pass_map[name]()\n",
    "\n",
    "\n",
    "def build_opt_pm(mask: List[bool]) -> PassManager:\n",
    "    \"\"\"\n",
    "    Build a PassManager from a boolean mask over OPT_PASSES_TOGGLEABLE.\n",
    "\n",
    "    Args:\n",
    "        mask: List of 4 booleans — True means include that pass option.\n",
    "\n",
    "    Returns:\n",
    "        A PassManager containing only the enabled passes (in order).\n",
    "    \"\"\"\n",
    "    assert len(mask) == len(OPT_PASSES_TOGGLEABLE), \\\n",
    "        f\"Mask length {len(mask)} != {len(OPT_PASSES_TOGGLEABLE)}\"\n",
    "\n",
    "    passes = []\n",
    "    for enabled, name in zip(mask, OPT_PASSES_TOGGLEABLE):\n",
    "        if enabled:\n",
    "            passes.extend(_build_opt_pass(name))\n",
    "\n",
    "    if not passes:\n",
    "        return PassManager()\n",
    "    return PassManager(passes)\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Evaluate: apply opt mask → get metrics (no L0 transpile)\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def evaluate_opt_mask(\n",
    "    base_circuit,\n",
    "    mask: List[bool],\n",
    ") -> Dict[str, Any]:\n",
    "    \"\"\"\n",
    "    Evaluate one optimization mask configuration.\n",
    "    Circuit is already fully transpiled — just apply passes and measure.\n",
    "\n",
    "    Ranking key: (gate_count, depth)\n",
    "    \"\"\"\n",
    "    enabled_names = [\n",
    "        name for name, on in zip(OPT_PASSES_TOGGLEABLE, mask) if on\n",
    "    ]\n",
    "\n",
    "    opt_pm = build_opt_pm(mask)\n",
    "    t0 = time.time()\n",
    "    try:\n",
    "        optimized = opt_pm.run(base_circuit.copy())\n",
    "    except Exception as e:\n",
    "        return {\n",
    "            \"mask\": mask,\n",
    "            \"enabled\": enabled_names,\n",
    "            \"error\": str(e),\n",
    "            \"depth\": float(\"inf\"),\n",
    "            \"cx_count\": float(\"inf\"),\n",
    "            \"gate_count\": float(\"inf\"),\n",
    "            \"time\": time.time() - t0,\n",
    "            \"circuit\": None,\n",
    "        }\n",
    "    elapsed = time.time() - t0\n",
    "\n",
    "    ops = optimized.count_ops()\n",
    "    return {\n",
    "        \"mask\": mask,\n",
    "        \"enabled\": enabled_names,\n",
    "        \"error\": None,\n",
    "        \"depth\": optimized.depth(),\n",
    "        \"cx_count\": ops.get(\"cx\", 0),\n",
    "        \"gate_count\": optimized.size(),\n",
    "        \"time\": elapsed,\n",
    "        \"circuit\": optimized,\n",
    "        \"ops\": dict(ops),\n",
    "    }\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Exhaustive search over all 2^5 = 32 masks\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "def exhaustive_opt_search(\n",
    "    base_circuit,\n",
    ") -> List[Dict[str, Any]]:\n",
    "    \"\"\"\n",
    "    Try every possible combination of the 4 toggleable optimization passes.\n",
    "\n",
    "    Returns:\n",
    "        List of 16 result dicts, sorted by (gate_count, depth, cx_count).\n",
    "    \"\"\"\n",
    "    n = len(OPT_PASSES_TOGGLEABLE)\n",
    "    all_masks = list(itertools.product([False, True], repeat=n))\n",
    "\n",
    "    print(f\"\\nExhaustive opt search: {len(all_masks)} masks over {n} pass options\")\n",
    "    print(f\"Pass options: {OPT_PASSES_TOGGLEABLE}\")\n",
    "    print(\"-\" * 70)\n",
    "\n",
    "    results = []\n",
    "    for i, mask in enumerate(all_masks):\n",
    "        mask_list = list(mask)\n",
    "        res = evaluate_opt_mask(base_circuit, mask_list)\n",
    "        results.append(res)\n",
    "\n",
    "        tag = \"\".join(str(int(b)) for b in mask_list)\n",
    "        status = \"ERR\" if res[\"error\"] else \"OK \"\n",
    "        g_str = f\"g={res['gate_count']}\" if res['gate_count'] != float('inf') else \"g=ERR\"\n",
    "        d_str = f\"d={res['depth']}\" if res['depth'] != float('inf') else \"d=ERR\"\n",
    "        cx_str = f\"cx={res['cx_count']}\" if res['cx_count'] != float('inf') else \"cx=ERR\"\n",
    "        print(f\"  [{i+1:2d}/16] mask={tag}  {status}  {g_str:>8s}  {d_str:>8s}  \"\n",
    "              f\"{cx_str:>8s}  passes={res['enabled']}\")\n",
    "\n",
    "    # Sort: best = fewest gates first, then shallowest depth, then fewest CX\n",
    "    results.sort(key=lambda r: (r[\"gate_count\"], r[\"depth\"], r[\"cx_count\"]))\n",
    "\n",
    "    return results\n",
    "\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Run\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"=\" * 70)\n",
    "print(\"TuniQ Optimization Stage — Exhaustive Pass Mask Evaluation\")\n",
    "print(\"=\" * 70)\n",
    "\n",
    "opt_results = exhaustive_opt_search(circuit_to_optimize)\n",
    "\n",
    "# Filter out errors\n",
    "valid_opt = [r for r in opt_results if r[\"error\"] is None]\n",
    "assert valid_opt, \"ERROR: All masks produced errors.\"\n",
    "\n",
    "best_opt = valid_opt[0]    # sorted ascending by (gates, depth, cx)\n",
    "\n",
    "# Pick a random (non-best) mask for comparison\n",
    "import random\n",
    "random.seed(42)\n",
    "non_best = [r for r in valid_opt if r[\"mask\"] != best_opt[\"mask\"]]\n",
    "random_opt = random.choice(non_best)\n",
    "\n",
    "print(f\"\\n  ✅ BEST   mask={''.join(str(int(b)) for b in best_opt['mask'])}  \"\n",
    "      f\"passes={best_opt['enabled']}\")\n",
    "print(f\"           gates={best_opt['gate_count']}  depth={best_opt['depth']}  \"\n",
    "      f\"CX={best_opt['cx_count']}\")\n",
    "\n",
    "print(f\"\\n  🎲 RANDOM mask={''.join(str(int(b)) for b in random_opt['mask'])}  \"\n",
    "      f\"passes={random_opt['enabled']}\")\n",
    "print(f\"           gates={random_opt['gate_count']}  depth={random_opt['depth']}  \"\n",
    "      f\"CX={random_opt['cx_count']}\")\n",
    "\n",
    "if best_opt[\"gate_count\"] > 0:\n",
    "    print(f\"\\n  Gate ratio  (random/best): {random_opt['gate_count']/best_opt['gate_count']:.2f}x\")\n",
    "if best_opt[\"depth\"] > 0:\n",
    "    print(f\"  Depth ratio (random/best): {random_opt['depth']/best_opt['depth']:.2f}x\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Generate SVG figures\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\nGenerating SVG figures...\")\n",
    "\n",
    "# Input circuit (pre-optimization)\n",
    "depth_in = circuit_to_optimize.depth()\n",
    "figw_in = max(4.0, min(28.0, depth_in * 0.8 + 2.0))\n",
    "fig, ax = plt.subplots(figsize=(figw_in, 4.5))\n",
    "circuit_to_optimize.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "fpath = OPT_OUTPUT_DIR / \"before_opt_stage.svg\"\n",
    "fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "plt.close(fig)\n",
    "print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# Best optimized circuit\n",
    "best_circ = best_opt[\"circuit\"]\n",
    "depth_b = best_circ.depth()\n",
    "figw_b = max(4.0, min(28.0, depth_b * 0.8 + 2.0))\n",
    "fig, ax = plt.subplots(figsize=(figw_b, 4.5))\n",
    "best_circ.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "fpath = OPT_OUTPUT_DIR / \"after_opt_best.svg\"\n",
    "fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "plt.close(fig)\n",
    "print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# Random optimized circuit\n",
    "random_circ = random_opt[\"circuit\"]\n",
    "depth_r = random_circ.depth()\n",
    "figw_r = max(4.0, min(28.0, depth_r * 0.8 + 2.0))\n",
    "fig, ax = plt.subplots(figsize=(figw_r, 4.5))\n",
    "random_circ.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "fpath = OPT_OUTPUT_DIR / \"after_opt_random.svg\"\n",
    "fig.savefig(str(fpath), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "plt.close(fig)\n",
    "print(f\"  Saved: {fpath}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Save summary JSON\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "opt_summary = {\n",
    "    \"total_masks_evaluated\": len(opt_results),\n",
    "    \"pass_options\": OPT_PASSES_TOGGLEABLE,\n",
    "    \"input_circuit\": {\n",
    "        \"depth\": circuit_to_optimize.depth(),\n",
    "        \"gate_count\": circuit_to_optimize.size(),\n",
    "        \"cx_count\": dict(circuit_to_optimize.count_ops()).get(\"cx\", 0),\n",
    "    },\n",
    "    \"best\": {\n",
    "        \"mask\": best_opt[\"mask\"],\n",
    "        \"enabled_passes\": best_opt[\"enabled\"],\n",
    "        \"gate_count\": best_opt[\"gate_count\"],\n",
    "        \"depth\": best_opt[\"depth\"],\n",
    "        \"cx_count\": best_opt[\"cx_count\"],\n",
    "        \"time\": best_opt[\"time\"],\n",
    "    },\n",
    "    \"random\": {\n",
    "        \"mask\": random_opt[\"mask\"],\n",
    "        \"enabled_passes\": random_opt[\"enabled\"],\n",
    "        \"gate_count\": random_opt[\"gate_count\"],\n",
    "        \"depth\": random_opt[\"depth\"],\n",
    "        \"cx_count\": random_opt[\"cx_count\"],\n",
    "        \"time\": random_opt[\"time\"],\n",
    "    },\n",
    "    \"gate_reduction\": f\"{random_opt['gate_count'] / best_opt['gate_count']:.2f}x\" if best_opt[\"gate_count\"] > 0 else \"N/A\",\n",
    "    \"depth_reduction\": f\"{random_opt['depth'] / best_opt['depth']:.2f}x\" if best_opt[\"depth\"] > 0 else \"N/A\",\n",
    "    \"all_results\": [\n",
    "        {\n",
    "            \"mask\": \"\".join(str(int(b)) for b in r[\"mask\"]),\n",
    "            \"enabled\": r[\"enabled\"],\n",
    "            \"gate_count\": r[\"gate_count\"],\n",
    "            \"depth\": r[\"depth\"],\n",
    "            \"cx_count\": r[\"cx_count\"],\n",
    "            \"error\": r[\"error\"],\n",
    "        }\n",
    "        for r in opt_results\n",
    "        if r[\"error\"] is None\n",
    "    ],\n",
    "}\n",
    "\n",
    "summary_path = OPT_OUTPUT_DIR / \"opt_stage_summary.json\"\n",
    "summary_path.write_text(json.dumps(opt_summary, indent=2))\n",
    "print(f\"  Saved: {summary_path}\")\n",
    "\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "# Final Summary\n",
    "# ─────────────────────────────────────────────────────────────\n",
    "\n",
    "print(\"\\n\" + \"=\" * 70)\n",
    "print(\"Optimization Stage Summary\")\n",
    "print(\"=\" * 70)\n",
    "print(f\"  Input:  gates={circuit_to_optimize.size()}  depth={circuit_to_optimize.depth()}\")\n",
    "print(f\"  Best:   gates={best_opt['gate_count']}  depth={best_opt['depth']}  \"\n",
    "      f\"CX={best_opt['cx_count']}  mask={''.join(str(int(b)) for b in best_opt['mask'])}\")\n",
    "print(f\"  Random: gates={random_opt['gate_count']}  depth={random_opt['depth']}  \"\n",
    "      f\"CX={random_opt['cx_count']}  mask={''.join(str(int(b)) for b in random_opt['mask'])}\")\n",
    "print(f\"  Best passes: {best_opt['enabled']}\")\n",
    "print(\"=\" * 70)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "id": "3e0fcc21",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Saved: empty_circuit_4qubits.svg\n",
      "Circuit: 4 qubits, depth=0, gates=0\n"
     ]
    }
   ],
   "source": [
    "\"\"\"\n",
    "Simple 4-qubit circuit with no gates - sequence: q0, q2, q1, q3\n",
    "\"\"\"\n",
    "from qiskit import QuantumCircuit\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from pathlib import Path\n",
    "\n",
    "# Set font size\n",
    "FONT_SIZE = 30\n",
    "matplotlib.rcParams.update({\n",
    "    \"font.size\": FONT_SIZE,\n",
    "    \"axes.titlesize\": FONT_SIZE,\n",
    "    \"axes.labelsize\": FONT_SIZE,\n",
    "    \"font.family\": \"serif\",\n",
    "})\n",
    "\n",
    "DRAW_STYLE = {\n",
    "    \"fontsize\": FONT_SIZE,\n",
    "    \"subfontsize\": FONT_SIZE - 2,\n",
    "}\n",
    "\n",
    "# Create empty circuit with 4 qubits\n",
    "qc = QuantumCircuit(4)\n",
    "\n",
    "# Draw and save\n",
    "fig, ax = plt.subplots(figsize=(6, 4.5))\n",
    "qc.draw(output=\"mpl\", ax=ax, style=DRAW_STYLE)\n",
    "\n",
    "output_path = Path(\"./empty_circuit_4qubits.svg\")\n",
    "fig.savefig(str(output_path), bbox_inches=\"tight\", pad_inches=0.1)\n",
    "plt.close(fig)\n",
    "\n",
    "print(f\"Saved: {output_path}\")\n",
    "print(f\"Circuit: {qc.num_qubits} qubits, depth={qc.depth()}, gates={qc.size()}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "qtrans311",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

